Projected BNNs: Avoiding weight-space pathologies by learning latent representations of neural network weights

As machine learning systems get widely adopted for high-stake decisions, quantifying uncertainty over predictions becomes crucial. While modern neural networks are making remarkable gains in terms of predictive accuracy, characterizing uncertainty over the parameters of these models is challenging because of the high dimensionality and complex correlations of the network parameter space. This paper introduces a novel variational inference framework for Bayesian neural networks that (1) encodes complex distributions in high-dimensional parameter space with representations in a low-dimensional latent space, and (2) performs inference efficiently on the low-dimensional representations. Across a large array of synthetic and real-world datasets, we show that our method improves uncertainty characterization and model generalization when compared with methods that work directly in the parameter space.

==> figs/real/compile_tables.sh <==
for dd in $(ls -d 20190120_fge*)
do

cd $dd/marg_logll_joint_
for fi in $(ls *.tex)
do
pdflatex --interaction=nonstopmode $fi
#pdflatex $dd/marg_logll_joint_/$fi
done

cd ../../
cd $dd/marg_logll_
for fi in $(ls *.tex)
do
pdflatex --interaction=nonstopmode $fi
done

cd ../../
cd $dd/indiv_logll_
for fi in $(ls *.tex)
do
pdflatex --interaction=nonstopmode $fi
done

cd ../../
cd $dd/indiv_logll_joint_
for fi in $(ls *.tex)
do
pdflatex --interaction=nonstopmode $fi
done

#for fi in $(ls $dd/marg_logll_/*.tex)
#do
#pdflatex $dd/marg_logll_/$fi
#done

done

